Relational Fusion Networks: Graph Convolutional Networks for Road Networks

The application of machine learning techniques in the setting of road networks holds the potential to facilitate many important intelligent transportation applications. Graph Convolutional Networks (GCNs) are neural networks that are capable of leveraging the structure of a network. However, many implicit assumptions of GCNs do not apply to road networks. We introduce the Relational Fusion Network (RFN), a novel type of GCN designed specifically for road networks. In particular, we propose methods that outperform state-of-the-art GCNs by 21%-40% on two machine learning tasks in road networks. Furthermore, we show that state-of-the-art GCNs may fail to effectively leverage road network structure and may not generalize well to other road networks.

==> illustrations/.ipynb_checkpoints/23-Model_Inspection_of_Aggregation_Procedure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tsj/.local/share/virtualenvs/rne-U4U7XVrs/lib/python3.6/site-packages/psycopg2/__init__.py:144: UserWarning: The psycopg2 wheel package will be renamed from release 2.8; in order to keep installing from binary please use \"pip install psycopg2-binary\" instead. For details see: <http://initd.org/psycopg/docs/install.html#binary-install-from-pypi>.\n",
      "  \"\"\")\n",
      "2019-10-08 11:54:22,278 : INFO : /Users/tsj/rne/src/data/road_networks/get_road_networks.py : Attempting to load network from disk: region=None - municipality=aalborg\n",
      "2019-10-08 11:54:22,545 : INFO : /Users/tsj/rne/src/data/road_networks/get_road_networks.py : Road network successfully loaded from disk.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{33157: 'ED', 33158: 'DE', 33159: 'DF', 33160: 'FD', 31222: 'DB', 31223: 'BD', 31224: 'BA', 31225: 'AB', 31228: 'CB', 31229: 'BC'}\n"
     ]
    }
   ],
   "source": [
    "from src.settings import MODELS_DIR\n",
    "from os.path import join as path_join\n",
    "import json\n",
    "from src.data.road_networks import get_road_network\n",
    "\n",
    "edge_to_label_map = {\n",
    "    31222: 'DB',\n",
    "    31223: 'BD',\n",
    "    31225: 'AB',\n",
    "    31228: 'CB',\n",
    "    33158: 'DE',\n",
    "    33159: 'DF'\n",
    "}\n",
    "road_network = get_road_network('aalborg')\n",
    "node_name_to_node_label_map = {\n",
    "    542493: 'A',\n",
    "    542495: 'B',\n",
    "    27669: 'C',\n",
    "    542494: 'D',\n",
    "    193235: 'E',\n",
    "    193229: 'F'\n",
    "}\n",
    "\n",
    "def edge_idx_to_label(road_network, edge_idx):\n",
    "    edge = road_network.es[edge_idx]\n",
    "    source_name = int(road_network.vs[edge.source].attributes()['name'])\n",
    "    target_name = int(road_network.vs[edge.target].attributes()['name'])\n",
    "    \n",
    "    return node_name_to_node_label_map[source_name] + node_name_to_node_label_map[target_name] \n",
    "edge_idx_to_edge_label_map = {\n",
    "    edge_idx: edge_idx_to_label(road_network, edge_idx)\n",
    "    for edge_idx in [33157, 33158, 33159, 33160, 31222, 31223, 31224, 31225, 31228, 31229]\n",
    "}\n",
    "\n",
    "edge_label_to_edge_idx_map = {\n",
    "    value: key\n",
    "    for key, value in edge_idx_to_edge_label_map.items() \n",
    "}\n",
    "\n",
    "edge_groupings = [\n",
    "    (['AB', 'BA', 'BC', 'CB'], 'C1'),\n",
    "    (['BD', 'DB'], 'C2'),\n",
    "    (['DE', 'ED', 'DF', 'FD'], 'C9'),\n",
    "]\n",
    "print(edge_idx_to_edge_label_map)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "models = [\n",
    "    'DSE_RFN-AA-A',\n",
    "    'DSE_RFN-AA-I',\n",
    "    'DSE_RFN-MM-A',\n",
    "    'DSE_RFN-MM-I',\n",
    "    'DSE_GraphSAGE',\n",
    "    'DSE_GAT'\n",
    "]\n",
    "\n",
    "\n",
    "def load_inspection_output(model):\n",
    "    model_inspection_file_path = path_join(\n",
    "        MODELS_DIR,\n",
    "        f'{model}_best.inspection.json')\n",
    "    \n",
    "    with open(model_inspection_file_path) as model_inspection_file:\n",
    "        inspection_output = json.load(model_inspection_file)\n",
    "        \n",
    "    return inspection_output\n",
    "    \n",
    "\n",
    "outputs = {\n",
    "    model: load_inspection_output(model)\n",
    "    for model in models\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'meta': {'node_indices': [929, 4801, 4807, 14768, 14769, 14770],\n",
       "  'edge_indices': [33157,\n",
       "   33158,\n",
       "   33159,\n",
       "   33160,\n",
       "   31222,\n",
       "   31223,\n",
       "   31224,\n",
       "   31225,\n",
       "   31228,\n",
       "   31229]},\n",
       " 'graphsagesequential0_graphsagemaxpool0': {'indices': [33157,\n",
       "   33158,\n",
       "   33159,\n",
       "   33160,\n",
       "   31222,\n",
       "   31223,\n",
       "   31224,\n",
       "   31225,\n",
       "   31228,\n",
       "   31229],\n",
       "  'X_node': [[1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.015913425013422966,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.015913425013422966,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.01967485249042511,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0],\n",
       "   [0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.01967485249042511,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.014881939627230167,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.014881939627230167,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.006429760716855526,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.006429760716855526,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.00374016584828496,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0],\n",
       "   [1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.00374016584828496,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0,\n",
       "    1.0,\n",
       "    0.0,\n",
       "    0.0]],\n",
       "  'out': [[-0.145411878824234,\n",
       "    0.027148419991135597,\n",
       "    -0.15609987080097198,\n",
       "    -0.04456252604722977,\n",
       "    0.14367008209228516,\n",
       "    -0.1056174784898758,\n",
       "    -0.12932956218719482,\n",
       "    -0.1611718386411667,\n",
       "    -0.11188042163848877,\n",
       "    -0.15019221603870392,\n",
       "    -0.16256758570671082,\n",
       "    0.01042902935296297,\n",
       "    0.01846451684832573,\n",
       "    0.07280085980892181,\n",
       "    0.3129335343837738,\n",
       "    -0.16584593057632446,\n",
       "    -0.006042144726961851,\n",
       "    -0.06015022471547127,\n",
       "    -0.02154616080224514,\n",
       "    -0.1667012721300125,\n",
       "    0.18453679978847504,\n",
       "    -0.08446300774812698,\n",
       "    -0.06812286376953125,\n",
       "    0.1677142232656479,\n",
       "    -0.09671857953071594,\n",
       "    0.10027652978897095,\n",
       "    0.09242767840623856,\n",
       "    -0.14545287191867828,\n",
       "    -0.17651240527629852,\n",
       "    -0.07050129026174545,\n",
       "    0.022761380299925804,\n",
       "    0.02373628504574299,\n",
       "    -0.06818607449531555,\n",
       "    -0.049661699682474136,\n",
       "    0.06831477582454681,\n",
       "    0.08709567040205002,\n",
       "    -0.13881492614746094,\n",
       "    -0.13410741090774536,\n",
       "    0.10787519812583923,\n",
       "    -0.004229036159813404,\n",
       "    -0.12061049044132233,\n",
       "    -0.11493086069822311,\n",
       "    -0.1026589572429657,\n",
       "    0.03945484757423401,\n",
       "    -0.13164471089839935,\n",
       "    0.09746655821800232,\n",
       "    -0.0597417987883091,\n",
       "    -0.03400314599275589,\n",
       "    0.045852892100811005,\n",
       "    -0.0008584551396779716,\n",
       "    0.10740778595209122,\n",
       "    -0.13622638583183289,\n",
       "    -0.14249753952026367,\n",
       "    -0.1601075977087021,\n",
       "    -0.175834521651268,\n",
       "    0.2219700664281845,\n",
       "    -0.0653618723154068,\n",
       "    0.30313971638679504,\n",
       "    0.16779907047748566,\n",
       "    0.09433388710021973,\n",
       "    -0.13497889041900635,\n",
       "    -0.0010083436500281096,\n",
       "    -0.14729692041873932,\n",
       "    -0.14577654004096985],\n",
       "   [-0.15452812612056732,\n",
       "    0.01941794343292713,\n",
       "    -0.14544594287872314,\n",
       "    -0.05122502148151398,\n",
       "    0.18815851211547852,\n",
       "    -0.12853221595287323,\n",
       "    -0.13431261479854584,\n",
       "    -0.1536594182252884,\n",
       "    -0.10417147725820541,\n",
       "    -0.14889280498027802,\n",
       "    -0.15384343266487122,\n",
       "    0.120444156229496,\n",
       "    0.06110817566514015,\n",
       "    0.15615463256835938,\n",
       "    0.303898423910141,\n",
       "    -0.158172145485878,\n",
       "    0.02220715582370758,\n",
       "    -0.0479503870010376,\n",
       "    -0.026051966473460197,\n",
       "    -0.15944088995456696,\n",
       "    0.249947652220726,\n",
       "    -0.05474436655640602,\n",
       "    -0.12804988026618958,\n",
       "    0.15849047899246216,\n",
       "    -0.00891175214201212,\n",
       "    0.10264357924461365,\n",
       "    0.04085862264037132,\n",
       "    -0.15232963860034943,\n",
       "    -0.16802309453487396,\n",
       "    -0.05040569603443146,\n",
       "    -0.0063612028025090694,\n",
       "    0.09104914218187332,\n",
       "    -0.07264547795057297,\n",
       "    -0.030630553141236305,\n",
       "    0.070314921438694,\n",
       "    0.08005023002624512,\n",
       "    -0.1269075721502304,\n",
       "    -0.11105304956436157,\n",
       "    0.1140054389834404,\n",
       "    -0.05432324856519699,\n",
       "    -0.13027550280094147,\n",
       "    -0.11165858805179596,\n",
       "    -0.1176271066069603,\n",
       "    0.035090673714876175,\n",
       "    -0.12373402714729309,\n",
       "    0.10754432529211044,\n",
       "    -0.0317365825176239,\n",
       "    -0.0460900217294693,\n",
       "    -0.012392422184348106,\n",
       "    -0.018218832090497017,\n",
       "    0.1618678718805313,\n",
       "    -0.14451539516448975,\n",
       "    -0.12009429186582565,\n",
       "    -0.1431799679994583,\n",
       "    -0.16712793707847595,\n",
       "    0.17049363255500793,\n",
       "    -0.05301006883382797,\n",
       "    0.2669713795185089,\n",
       "    0.13123565912246704,\n",
       "    0.12241430580615997,\n",
       "    -0.12654948234558105,\n",
       "    -0.01269429549574852,\n",
       "    -0.1331862211227417,\n",
       "    -0.12273246049880981],\n",
       "   [-0.1307399719953537,\n",
       "    -0.02185695804655552,\n",
       "    -0.12151218205690384,\n",
       "    -0.08935677260160446,\n",
       "    0.19655944406986237,\n",
       "    -0.12361686676740646,\n",
       "    -0.1279647946357727,\n",
       "    -0.12659941613674164,\n",
       "    -0.08653660118579865,\n",
       "    -0.1418517529964447,\n",
       "    -0.13111618161201477,\n",
       "    0.10780347138643265,\n",
       "    0.08318720757961273,\n",
       "    0.08782719820737839,\n",
       "    0.31379246711730957,\n",
       "    -0.14210665225982666,\n",
       "    -0.084980309009552,\n",
       "    0.005058133974671364,\n",
       "    -0.002232940401881933,\n",
       "    -0.1356971710920334,\n",
       "    0.27049896121025085,\n",
       "    0.05270031839609146,\n",
       "    -0.07399657368659973,\n",
       "    0.25376519560813904,\n",
       "    0.05629102140665054,\n",
       "    0.021325955167412758,\n",
       "    0.2014252096414566,\n",
       "    -0.12467195093631744,\n",
       "    -0.14482884109020233,\n",
       "    0.022602783516049385,\n",
       "    0.0427369549870491,\n",
       "    0.17455889284610748,\n",
       "    -0.06383944302797318,\n",
       "    -0.0372634157538414,\n",
       "    0.030163077637553215,\n",
       "    0.03391338884830475,\n",
       "    -0.11312825232744217,\n",
       "    -0.10212742537260056,\n",
       "    0.10758097469806671,\n",
       "    0.05981089174747467,\n",
       "    -0.12939929962158203,\n",
       "    -0.07004830241203308,\n",
       "    -0.050335146486759186,\n",
       "    0.08475235104560852,\n",
       "    -0.12489685416221619,\n",
       "    0.14239226281642914,\n",
       "    -0.027566054835915565,\n",
       "    -0.06455706059932709,\n",
       "    0.0875222235918045,\n",
       "    0.10045146197080612,\n",
       "    0.15398705005645752,\n",
       "    -0.13322199881076813,\n",
       "    -0.06228667125105858,\n",
       "    -0.12105099111795425,\n",
       "    -0.14347518980503082,\n",
       "    0.1579759269952774,\n",
       "    -0.0655096024274826,\n",
       "    0.26739102602005005,\n",
       "    0.15575630962848663,\n",
       "    0.1408902257680893,\n",
       "    -0.10892095416784286,\n",
       "    -0.047900162637233734,\n",
       "    -0.11364775896072388,\n",
       "    -0.10150866955518723],\n",
       "   [-0.15019677579402924,\n",
       "    0.11841197311878204,\n",
       "    -0.14347028732299805,\n",
       "    -0.03374353051185608,\n",
       "    0.17651712894439697,\n",
       "    -0.1096034049987793,\n",
       "    -0.13446800410747528,\n",
       "    -0.15121398866176605,\n",
       "    -0.06713029742240906,\n",
       "    -0.1508662849664688,\n",
       "    -0.14431174099445343,\n",
       "    0.08374589681625366,\n",
       "    0.1156831607222557,\n",
       "    0.05995378643274307,\n",
       "    0.34028127789497375,\n",
       "    -0.15794384479522705,\n",
       "    0.0578920841217041,\n",
       "    -0.06386835128068924,\n",
       "    -0.004108468536287546,\n",
       "    -0.15583176910877228,\n",
       "    0.04924016818404198,\n",
       "    -0.07883799076080322,\n",
       "    -0.09954781830310822,\n",
       "    0.11843274533748627,\n",
       "    -0.10171297937631607,\n",
       "    0.08029075711965561,\n",
       "    0.08423852920532227,\n",
       "    -0.13765721023082733,\n",
       "    -0.16411185264587402,\n",
       "    -0.08212058991193771,\n",
       "    -0.023309824988245964,\n",
       "    0.08072113990783691,\n",
       "    -0.02121753990650177,\n",
       "    -0.017007315531373024,\n",
       "    0.11325252056121826,\n",
       "    0.23812296986579895,\n",
       "    -0.13862371444702148,\n",
       "    -0.13275660574436188,\n",
       "    0.1158667579293251,\n",
       "    -0.04059083014726639,\n",
       "    -0.07922088354825974,\n",
       "    -0.13768750429153442,\n",
       "    -0.11979030072689056,\n",
       "    0.02995488792657852,\n",
       "    -0.11654205620288849,\n",
       "    0.1278442144393921,\n",
       "    -0.08588183671236038,\n",
       "    0.00945151038467884,\n",
       "    0.12220673263072968,\n",
       "    0.003748053452000022,\n",
       "    0.14021465182304382,\n",
       "    -0.1338568925857544,\n",
       "    -0.13103309273719788,\n",
       "    -0.15158221125602722,\n",
       "    -0.16348642110824585,\n",
       "    0.20208753645420074,\n",
       "    -0.06515642255544662,\n",
       "    0.19756782054901123,\n",
       "    0.11235912889242172,\n",
       "    0.13778141140937805,\n",
       "    -0.14207108318805695,\n",
       "    -0.04284396767616272,\n",
       "    -0.14303357899188995,\n",
       "    -0.13862785696983337],\n",
       "   [-0.1227155402302742,\n",
       "    0.01023325975984335,\n",
       "    -0.12272155284881592,\n",
       "    0.048141565173864365,\n",
       "    0.1891126036643982,\n",
       "    -0.004138179123401642,\n",
       "    -0.11477570980787277,\n",
       "    -0.12546926736831665,\n",
       "    -0.08860335499048233,\n",
       "    -0.11594225466251373,\n",
       "    -0.12717723846435547,\n",
       "    0.09296649694442749,\n",
       "    0.0669274851679802,\n",
       "    0.0906931608915329,\n",
       "    0.11084447801113129,\n",
       "    -0.12446296215057373,\n",
       "    0.04219865798950195,\n",
       "    -0.05471170321106911,\n",
       "    -0.010590830817818642,\n",
       "    -0.12854374945163727,\n",
       "    0.33839794993400574,\n",
       "    -0.10625678300857544,\n",
       "    -0.10556425899267197,\n",
       "    0.22660477459430695,\n",
       "    0.05148549750447273,\n",
       "    -0.03621944412589073,\n",
       "    -0.04171071574091911,\n",
       "    -0.11012116074562073,\n",
       "    -0.13286277651786804,\n",
       "    0.23422223329544067,\n",
       "    0.0282415971159935,\n",
       "    -0.07505044341087341,\n",
       "    -0.04373052716255188,\n",
       "    -0.09154915064573288,\n",
       "    -0.09040793776512146,\n",
       "    0.0010611128527671099,\n",
       "    -0.09599419683218002,\n",
       "    -0.07202813774347305,\n",
       "    0.1723635196685791,\n",
       "    -0.08346967399120331,\n",
       "    -0.11148522794246674,\n",
       "    -0.12370088696479797,\n",
       "    -0.07051869481801987,\n",
       "    0.27887481451034546,\n",
       "    -0.09109526127576828,\n",
       "    0.08106348663568497,\n",
       "    0.027850249782204628,\n",
       "    -0.042570848017930984,\n",
       "    -0.09786312282085419,\n",
       "    -0.10078848898410797,\n",
       "    0.186377614736557,\n",
       "    -0.11699874699115753,\n",
       "    -0.11596950143575668,\n",
       "    -0.116889089345932,\n",
       "    -0.13346892595291138,\n",
       "    0.0693763718008995,\n",
       "    -0.08395470678806305,\n",
       "    0.34373903274536133,\n",
       "    0.2218932807445526,\n",
       "    -0.02293883077800274,\n",
       "    -0.08891086280345917,\n",
       "    0.028548872098326683,\n",
       "    -0.05207892134785652,\n",
       "    -0.08894001692533493],\n",
       "   [-0.1100042536854744,\n",
       "    0.016555296257138252,\n",
       "    -0.13019053637981415,\n",
       "    0.06126400828361511,\n",
       "    0.15299101173877716,\n",
       "    0.07118763774633408,\n",
       "    -0.11174561828374863,\n",
       "    -0.13055376708507538,\n",
       "    -0.09424969553947449,\n",
       "    -0.11392023414373398,\n",
       "    -0.13331060111522675,\n",
       "    0.0021694456227123737,\n",
       "    0.03216982260346413,\n",
       "    0.01976555772125721,\n",
       "    0.1097245141863823,\n",
       "    -0.1292896717786789,\n",
       "    0.019931556656956673,\n",
       "    -0.0637139156460762,\n",
       "    -0.005908499006181955,\n",
       "    -0.13318578898906708,\n",
       "    0.2896493971347809,\n",
       "    -0.11844773590564728,\n",
       "    -0.05685501918196678,\n",
       "    0.23761723935604095,\n",
       "    -0.04404647275805473,\n",
       "    -0.04268527030944824,\n",
       "    -0.011020655743777752,\n",
       "    -0.09071996808052063,\n",
       "    -0.137939915060997,\n",
       "    0.22297808527946472,\n",
       "    0.05379077047109604,\n",
       "    -0.10067107528448105,\n",
       "    -0.037503279745578766,\n",
       "    -0.10166209936141968,\n",
       "    -0.09626539796590805,\n",
       "    0.003870145883411169,\n",
       "    -0.10566018521785736,\n",
       "    -0.09480588138103485,\n",
       "    0.17001816630363464,\n",
       "    -0.06175900995731354,\n",
       "    -0.1049819141626358,\n",
       "    -0.12856562435626984,\n",
       "    -0.04625603184103966,\n",
       "    0.29346370697021484,\n",
       "    -0.09653184562921524,\n",
       "    0.0717993825674057,\n",
       "    -0.00034767776378430426,\n",
       "    -0.0332624725997448,\n",
       "    -0.08547186851501465,\n",
       "    -0.10078221559524536,\n",
       "    0.14343376457691193,\n",
       "    -0.10846246033906937,\n",
       "    -0.12856459617614746,\n",
       "    -0.1297990083694458,\n",
       "    -0.13936127722263336,\n",
       "    0.10756989568471909,\n",
       "    -0.09206078946590424,\n",
       "    0.3767235279083252,\n",
       "    0.25593888759613037,\n",
       "    -0.04540536552667618,\n",
       "    -0.09498279541730881,\n",
       "    0.04013841971755028,\n",
       "    -0.07145148515701294,\n",
       "    -0.1104644313454628],\n",
       "   [0.2825905382633209,\n",
       "    -0.058101240545511246,\n",
       "    -0.11941888928413391,\n",
       "    0.13062462210655212,\n",
       "    0.09270303696393967,\n",
       "    0.09960881620645523,\n",
       "    -0.07023017853498459,\n",
       "    -0.12447872012853622,\n",
       "    -0.09055596590042114,\n",
       "    -0.11800597608089447,\n",
       "    -0.12204017490148544,\n",
       "    -0.021051712334156036,\n",
       "    -0.02774689346551895,\n",
       "    -0.04754531756043434,\n",
       "    0.09342753142118454,\n",
       "    -0.11506029963493347,\n",
       "    -0.03979621082544327,\n",
       "    0.03222006931900978,\n",
       "    -0.009426751174032688,\n",
       "    -0.12209853529930115,\n",
       "    0.2116701602935791,\n",
       "    -0.07904398441314697,\n",
       "    0.24221809208393097,\n",
       "    0.10827689617872238,\n",
       "    -0.11113408952951431,\n",
       "    -0.08224562555551529,\n",
       "    0.08832000941038132,\n",
       "    0.07269459217786789,\n",
       "    -0.12043803930282593,\n",
       "    0.17076954245567322,\n",
       "    0.1904662549495697,\n",
       "    -0.06785392761230469,\n",
       "    -0.04478885233402252,\n",
       "    -0.11634758114814758,\n",
       "    -0.1093420684337616,\n",
       "    -0.02650279738008976,\n",
       "    -0.10639569163322449,\n",
       "    -0.0804750919342041,\n",
       "    0.22260263562202454,\n",
       "    0.028021149337291718,\n",
       "    -0.08700459450483322,\n",
       "    -0.12157778441905975,\n",
       "    0.019288379698991776,\n",
       "    0.23551452159881592,\n",
       "    -0.08934225142002106,\n",
       "    -0.032642386853694916,\n",
       "    0.03229232877492905,\n",
       "    -0.07935658097267151,\n",
       "    -0.10167703032493591,\n",
       "    -0.07944042980670929,\n",
       "    0.11114519834518433,\n",
       "    -0.1136864721775055,\n",
       "    -0.1139158383011818,\n",
       "    -0.11644820123910904,\n",
       "    -0.12691907584667206,\n",
       "    0.18487131595611572,\n",
       "    -0.04639141634106636,\n",
       "    0.3765617907047272,\n",
       "    0.2174980640411377,\n",
       "    -0.061864785850048065,\n",
       "    -0.08411216735839844,\n",
       "    0.056131817400455475,\n",
       "    0.005010073073208332,\n",
       "    -0.11501981317996979],\n",
       "   [0.2813085615634918,\n",
       "    -0.05785903334617615,\n",
       "    -0.11966587603092194,\n",
       "    0.13076628744602203,\n",
       "    0.09283002465963364,\n",
       "    0.1003819927573204,\n",
       "    -0.0702032744884491,\n",
       "    -0.12471486628055573,\n",
       "    -0.09059152007102966,\n",
       "    -0.11807051301002502,\n",
       "    -0.12228962779045105,\n",
       "    -0.020985910668969154,\n",
       "    -0.02751835063099861,\n",
       "    -0.04782094433903694,\n",
       "    0.09312165528535843,\n",
       "    -0.11507748812437057,\n",
       "    -0.03916972503066063,\n",
       "    0.032510653138160706,\n",
       "    -0.00966557301580906,\n",
       "    -0.1223428025841713,\n",
       "    0.21147148311138153,\n",
       "    -0.07924073189496994,\n",
       "    0.24123145639896393,\n",
       "    0.10829716920852661,\n",
       "    -0.11155220121145248,\n",
       "    -0.0822250172495842,\n",
       "    0.08794337511062622,\n",
       "    0.07341001182794571,\n",
       "    -0.12051066011190414,\n",
       "    0.1706792116165161,\n",
       "    0.1907738596200943,\n",
       "    -0.06807165592908859,\n",
       "    -0.044433776289224625,\n",
       "    -0.11653675884008408,\n",
       "    -0.109511598944664,\n",
       "    -0.0265603456646204,\n",
       "    -0.10641039907932281,\n",
       "    -0.08058348298072815,\n",
       "    0.22290870547294617,\n",
       "    0.02733602002263069,\n",
       "    -0.08704817295074463,\n",
       "    -0.12197931110858917,\n",
       "    0.019998589530587196,\n",
       "    0.23537588119506836,\n",
       "    -0.0893310159444809,\n",
       "    -0.03284676373004913,\n",
       "    0.03259863331913948,\n",
       "    -0.0798344686627388,\n",
       "    -0.10226242989301682,\n",
       "    -0.07971902936697006,\n",
       "    0.11115201562643051,\n",
       "    -0.11385508626699448,\n",
       "    -0.11432554572820663,\n",
       "    -0.1166655421257019,\n",
       "    -0.12711553275585175,\n",
       "    0.18479621410369873,\n",
       "    -0.046174854040145874,\n",
       "    0.3764558434486389,\n",
       "    0.21731418371200562,\n",
       "    -0.061862338334321976,\n",
       "    -0.08413586765527725,\n",
       "    0.05636506527662277,\n",
       "    0.005182737484574318,\n",
       "    -0.11520644277334213],\n",
       "   [0.27881649136543274,\n",
       "    -0.05781920999288559,\n",
       "    -0.120169997215271,\n",
       "    0.13160422444343567,\n",
       "    0.09251223504543304,\n",
       "    0.10238330066204071,\n",
       "    -0.06981974095106125,\n",
       "    -0.12520423531532288,\n",
       "    -0.09096423536539078,\n",
       "    -0.11824498325586319,\n",
       "    -0.12279751896858215,\n",
       "    -0.021442806348204613,\n",
       "    -0.027700280770659447,\n",
       "    -0.04791327565908432,\n",
       "    0.09157760441303253,\n",
       "    -0.11507629603147507,\n",
       "    -0.03767823427915573,\n",
       "    0.031930021941661835,\n",
       "    -0.010321368463337421,\n",
       "    -0.12280351668596268,\n",
       "    0.2117340862751007,\n",
       "    -0.0800296738743782,\n",
       "    0.23902621865272522,\n",
       "    0.10832983255386353,\n",
       "    -0.11224571615457535,\n",
       "    -0.08252078294754028,\n",
       "    0.08636582642793655,\n",
       "    0.07407237589359283,\n",
       "    -0.12063804268836975,\n",
       "    0.1710425317287445,\n",
       "    0.1905582845211029,\n",
       "    -0.06899966299533844,\n",
       "    -0.04452628642320633,\n",
       "    -0.11704671382904053,\n",
       "    -0.10999853909015656,\n",
       "    -0.02745230495929718,\n",
       "    -0.10637963563203812,\n",
       "    -0.08056411147117615,\n",
       "    0.2226560115814209,\n",
       "    0.025577757507562637,\n",
       "    -0.08695004135370255,\n",
       "    -0.12268900126218796,\n",
       "    0.02080521173775196,\n",
       "    0.23562180995941162,\n",
       "    -0.08911697566509247,\n",
       "    -0.03372960537672043,\n",
       "    0.03296539932489395,\n",
       "    -0.08038658648729324,\n",
       "    -0.10305123776197433,\n",
       "    -0.08064083009958267,\n",
       "    0.11089715361595154,\n",
       "    -0.11426881700754166,\n",
       "    -0.11503148823976517,\n",
       "    -0.11706463992595673,\n",
       "    -0.12752938270568848,\n",
       "    0.18407279253005981,\n",
       "    -0.04637015238404274,\n",
       "    0.3765825629234314,\n",
       "    0.21732264757156372,\n",
       "    -0.06212203577160835,\n",
       "    -0.08393038064241409,\n",
       "    0.057501912117004395,\n",
       "    0.005891395267099142,\n",
       "    -0.11552584916353226],\n",
       "   [0.27881649136543274,\n",
       "    -0.05781920999288559,\n",
       "    -0.120169997215271,\n",
       "    0.13160422444343567,\n",
       "    0.09251223504543304,\n",
       "    0.10238330066204071,\n",
       "    -0.06981974095106125,\n",
       "    -0.12520423531532288,\n",
       "    -0.09096423536539078,\n",
       "    -0.11824498325586319,\n",
       "    -0.12279751896858215,\n",
       "    -0.021442806348204613,\n",
       "    -0.027700280770659447,\n",
       "    -0.04791327565908432,\n",
       "    0.09157760441303253,\n",
       "    -0.11507629603147507,\n",
       "    -0.03767823427915573,\n",
       "    0.031930021941661835,\n",
       "    -0.010321368463337421,\n",
       "    -0.12280351668596268,\n",
       "    0.2117340862751007,\n",
       "    -0.0800296738743782,\n",
       "    0.23902621865272522,\n",
       "    0.10832983255386353,\n",
       "    -0.11224571615457535,\n",
       "    -0.08252078294754028,\n",
       "    0.08636582642793655,\n",
       "    0.07407237589359283,\n",
       "    -0.12063804268836975,\n",
       "    0.1710425317287445,\n",
       "    0.1905582845211029,\n",
       "    -0.06899966299533844,\n",
       "    -0.04452628642320633,\n",
       "    -0.11704671382904053,\n",
       "    -0.10999853909015656,\n",
       "    -0.02745230495929718,\n",
       "    -0.10637963563203812,\n",
       "    -0.08056411147117615,\n",
       "    0.2226560115814209,\n",
       "    0.025577757507562637,\n",
       "    -0.08695004135370255,\n",
       "    -0.12268900126218796,\n",
       "    0.02080521173775196,\n",
       "    0.23562180995941162,\n",
       "    -0.08911697566509247,\n",
       "    -0.03372960537672043,\n",
       "    0.03296539932489395,\n",
       "    -0.08038658648729324,\n",
       "    -0.10305123776197433,\n",
       "    -0.08064083009958267,\n",
       "    0.11089715361595154,\n",
       "    -0.11426881700754166,\n",
       "    -0.11503148823976517,\n",
       "    -0.11706463992595673,\n",
       "    -0.12752938270568848,\n",
       "    0.18407279253005981,\n",
       "    -0.04637015238404274,\n",
       "    0.3765825629234314,\n",
       "    0.21732264757156372,\n",
       "    -0.06212203577160835,\n",
       "    -0.08393038064241409,\n",
       "    0.057501912117004395,\n",
       "    0.005891395267099142,\n",
       "    -0.11552584916353226]]},\n",
       " 'graphsagesequential0_graphsagemaxpool1': {'indices': [33157,\n",
       "   33158,\n",
       "   33159,\n",
       "   33160,\n",
       "   31222,\n",
       "   31223,\n",
       "   31224,\n",
       "   31225,\n",
       "   31228,\n",
       "   31229],\n",
       "  'X_node': [[-0.145411878824234,\n",
       "    0.027148419991135597,\n",
       "    -0.15609987080097198,\n",
       "    -0.04456252604722977,\n",
       "    0.14367008209228516,\n",
       "    -0.1056174784898758,\n",
       "    -0.12932956218719482,\n",
       "    -0.1611718386411667,\n",
       "    -0.11188042163848877,\n",
       "    -0.15019221603870392,\n",
       "    -0.16256758570671082,\n",
       "    0.01042902935296297,\n",
       "    0.01846451684832573,\n",
       "    0.07280085980892181,\n",
       "    0.3129335343837738,\n",
       "    -0.16584593057632446,\n",
       "    -0.006042144726961851,\n",
       "    -0.06015022471547127,\n",
       "    -0.02154616080224514,\n",
       "    -0.1667012721300125,\n",
       "    0.18453679978847504,\n",
       "    -0.08446300774812698,\n",
       "    -0.06812286376953125,\n",
       "    0.1677142232656479,\n",
       "    -0.09671857953071594,\n",
       "    0.10027652978897095,\n",
       "    0.09242767840623856,\n",
       "    -0.14545287191867828,\n",
       "    -0.17651240527629852,\n",
       "    -0.07050129026174545,\n",
       "    0.022761380299925804,\n",
       "    0.02373628504574299,\n",
       "    -0.06818607449531555,\n",
       "    -0.049661699682474136,\n",
       "    0.06831477582454681,\n",
       "    0.08709567040205002,\n",
       "    -0.13881492614746094,\n",
       "    -0.13410741090774536,\n",
       "    0.10787519812583923,\n",
       "    -0.004229036159813404,\n",
       "    -0.12061049044132233,\n",
       "    -0.11493086069822311,\n",
       "    -0.1026589572429657,\n",
       "    0.03945484757423401,\n",
       "    -0.13164471089839935,\n",
       "    0.09746655821800232,\n",
       "    -0.0597417987883091,\n",
       "    -0.03400314599275589,\n",
       "    0.045852892100811005,\n",
       "    -0.0008584551396779716,\n",
       "    0.10740778595209122,\n",
       "    -0.13622638583183289,\n",
       "    -0.14249753952026367,\n",
       "    -0.1601075977087021,\n",
       "    -0.175834521651268,\n",
       "    0.2219700664281845,\n",
       "    -0.0653618723154068,\n",
       "    0.30313971638679504,\n",
       "    0.16779907047748566,\n",
       "    0.09433388710021973,\n",
       "    -0.13497889041900635,\n",
       "    -0.0010083436500281096,\n",
       "    -0.14729692041873932,\n",
       "    -0.14577654004096985],\n",
       "   [-0.15452812612056732,\n",
       "    0.01941794343292713,\n",
       "    -0.14544594287872314,\n",
       "    -0.05122502148151398,\n",
       "    0.18815851211547852,\n",
       "    -0.12853221595287323,\n",
       "    -0.13431261479854584,\n",
       "    -0.1536594182252884,\n",
       "    -0.10417147725820541,\n",
       "    -0.14889280498027802,\n",
       "    -0.15384343266487122,\n",
       "    0.120444156229496,\n",
       "    0.06110817566514015,\n",
       "    0.15615463256835938,\n",
       "    0.303898423910141,\n",
       "    -0.158172145485878,\n",
       "    0.02220715582370758,\n",
       "    -0.0479503870010376,\n",
       "    -0.026051966473460197,\n",
       "    -0.15944088995456696,\n",
       "    0.249947652220726,\n",
       "    -0.05474436655640602,\n",
       "    -0.12804988026618958,\n",
       "    0.15849047899246216,\n",
       "    -0.00891175214201212,\n",
       "    0.10264357924461365,\n",
       "    0.04085862264037132,\n",
       "    -0.15232963860034943,\n",
       "    -0.16802309453487396,\n",
       "    -0.05040569603443146,\n",
       "    -0.0063612028025090694,\n",
       "    0.09104914218187332,\n",
       "    -0.07264547795057297,\n",
       "    -0.030630553141236305,\n",
       "    0.070314921438694,\n",
       "    0.08005023002624512,\n",
       "    -0.1269075721502304,\n",
       "    -0.11105304956436157,\n",
       "    0.1140054389834404,\n",
       "    -0.05432324856519699,\n",
       "    -0.13027550280094147,\n",
       "    -0.11165858805179596,\n",
       "    -0.1176271066069603,\n",
       "    0.035090673714876175,\n",
       "    -0.12373402714729309,\n",
       "    0.10754432529211044,\n",
       "    -0.0317365825176239,\n",
       "    -0.0460900217294693,\n",
       "    -0.012392422184348106,\n",
       "    -0.018218832090497017,\n",
       "    0.1618678718805313,\n",
       "    -0.14451539516448975,\n",
       "    -0.12009429186582565,\n",
       "    -0.1431799679994583,\n",
       "    -0.16712793707847595,\n",
       "    0.17049363255500793,\n",
       "    -0.05301006883382797,\n",
       "    0.2669713795185089,\n",
       "    0.13123565912246704,\n",
       "    0.12241430580615997,\n",
       "    -0.12654948234558105,\n",
       "    -0.01269429549574852,\n",
       "    -0.1331862211227417,\n",
       "    -0.12273246049880981],\n",
       "   [-0.1307399719953537,\n",
       "    -0.02185695804655552,\n",
       "    -0.12151218205690384,\n",
       "    -0.08935677260160446,\n",
       "    0.19655944406986237,\n",
       "    -0.12361686676740646,\n",
       "    -0.1279647946357727,\n",
       "    -0.12659941613674164,\n",
       "    -0.08653660118579865,\n",
       "    -0.1418517529964447,\n",
       "    -0.13111618161201477,\n",
       "    0.10780347138643265,\n",
       "    0.08318720757961273,\n",
       "    0.08782719820737839,\n",
       "    0.31379246711730957,\n",
       "    -0.14210665225982666,\n",
       "    -0.084980309009552,\n",
       "    0.005058133974671364,\n",
       "    -0.002232940401881933,\n",
       "    -0.1356971710920334,\n",
       "    0.27049896121025085,\n",
       "    0.05270031839609146,\n",
       "    -0.07399657368659973,\n",
       "    0.25376519560813904,\n",
       "    0.05629102140665054,\n",
       "    0.021325955167412758,\n",
       "    0.2014252096414566,\n",
       "    -0.12467195093631744,\n",
       "    -0.14482884109020233,\n",
       "    0.022602783516049385,\n",
       "    0.0427369549870491,\n",
       "    0.17455889284610748,\n",
       "    -0.06383944302797318,\n",
       "    -0.0372634157538414,\n",
       "    0.030163077637553215,\n",
       "    0.03391338884830475,\n",
       "    -0.11312825232744217,\n",
       "    -0.10212742537260056,\n",
       "    0.10758097469806671,\n",
       "    0.05981089174747467,\n",
       "    -0.12939929962158203,\n",
       "    -0.07004830241203308,\n",
       "    -0.050335146486759186,\n",
       "    0.08475235104560852,\n",
       "    -0.12489685416221619,\n",
       "    0.14239226281642914,\n",
       "    -0.027566054835915565,\n",
       "    -0.06455706059932709,\n",
       "    0.0875222235918045,\n",
       "    0.10045146197080612,\n",
       "    0.15398705005645752,\n",
       "    -0.13322199881076813,\n",
       "    -0.06228667125105858,\n",
       "    -0.12105099111795425,\n",
       "    -0.14347518980503082,\n",
       "    0.1579759269952774,\n",
       "    -0.0655096024274826,\n",
       "    0.26739102602005005,\n",
       "    0.15575630962848663,\n",
       "    0.1408902257680893,\n",
       "    -0.10892095416784286,\n",
       "    -0.047900162637233734,\n",
       "    -0.11364775896072388,\n",
       "    -0.10150866955518723],\n",
       "   [-0.15019677579402924,\n",
       "    0.11841197311878204,\n",
       "    -0.14347028732299805,\n",
       "    -0.03374353051185608,\n",
       "    0.17651712894439697,\n",
       "    -0.1096034049987793,\n",
       "    -0.13446800410747528,\n",
       "    -0.15121398866176605,\n",
       "    -0.06713029742240906,\n",
       "    -0.1508662849664688,\n",
       "    -0.14431174099445343,\n",
       "    0.08374589681625366,\n",
       "    0.1156831607222557,\n",
       "    0.05995378643274307,\n",
       "    0.34028127789497375,\n",
       "    -0.15794384479522705,\n",
       "    0.0578920841217041,\n",
       "    -0.06386835128068924,\n",
       "    -0.004108468536287546,\n",
       "    -0.15583176910877228,\n",
       "    0.04924016818404198,\n",
       "    -0.07883799076080322,\n",
       "    -0.09954781830310822,\n",
       "    0.11843274533748627,\n",
       "    -0.10171297937631607,\n",
       "    0.08029075711965561,\n",
       "    0.08423852920532227,\n",
       "    -0.13765721023082733,\n",
       "    -0.16411185264587402,\n",
       "    -0.08212058991193771,\n",
       "    -0.023309824988245964,\n",
       "    0.08072113990783691,\n",
       "    -0.02121753990650177,\n",
       "    -0.017007315531373024,\n",
       "    0.11325252056121826,\n",
       "    0.23812296986579895,\n",
       "    -0.13862371444702148,\n",
       "    -0.13275660574436188,\n",
       "    0.1158667579293251,\n",
       "    -0.04059083014726639,\n",
       "    -0.07922088354825974,\n",
       "    -0.13768750429153442,\n",
       "    -0.11979030072689056,\n",
       "    0.02995488792657852,\n",
       "    -0.11654205620288849,\n",
       "    0.1278442144393921,\n",
       "    -0.08588183671236038,\n",
       "    0.00945151038467884,\n",
       "    0.12220673263072968,\n",
       "    0.003748053452000022,\n",
       "    0.14021465182304382,\n",
       "    -0.1338568925857544,\n",
       "    -0.13103309273719788,\n",
       "    -0.15158221125602722,\n",
       "    -0.16348642110824585,\n",
       "    0.20208753645420074,\n",
       "    -0.06515642255544662,\n",
       "    0.19756782054901123,\n",
       "    0.11235912889242172,\n",
       "    0.13778141140937805,\n",
       "    -0.14207108318805695,\n",
       "    -0.04284396767616272,\n",
       "    -0.14303357899188995,\n",
       "    -0.13862785696983337],\n",
       "   [-0.1227155402302742,\n",
       "    0.01023325975984335,\n",
       "    -0.12272155284881592,\n",
       "    0.048141565173864365,\n",
       "    0.1891126036643982,\n",
       "    -0.004138179123401642,\n",
       "    -0.11477570980787277,\n",
       "    -0.12546926736831665,\n",
       "    -0.08860335499048233,\n",
       "    -0.11594225466251373,\n",
       "    -0.12717723846435547,\n",
       "    0.09296649694442749,\n",
       "    0.0669274851679802,\n",
       "    0.0906931608915329,\n",
       "    0.11084447801113129,\n",
       "    -0.12446296215057373,\n",
       "    0.04219865798950195,\n",
       "    -0.05471170321106911,\n",
       "    -0.010590830817818642,\n",
       "    -0.12854374945163727,\n",
       "    0.33839794993400574,\n",
       "    -0.10625678300857544,\n",
       "    -0.10556425899267197,\n",
       "    0.22660477459430695,\n",
       "    0.05148549750447273,\n",
       "    -0.03621944412589073,\n",
       "    -0.04171071574091911,\n",
       "    -0.11012116074562073,\n",
       "    -0.13286277651786804,\n",
       "    0.23422223329544067,\n",
       "    0.0282415971159935,\n",
       "    -0.07505044341087341,\n",
       "    -0.04373052716255188,\n",
       "    -0.09154915064573288,\n",
       "    -0.09040793776512146,\n",
       "    0.0010611128527671099,\n",
       "    -0.09599419683218002,\n",
       "    -0.07202813774347305,\n",
       "    0.1723635196685791,\n",
       "    -0.08346967399120331,\n",
       "    -0.11148522794246674,\n",
       "    -0.12370088696479797,\n",
       "    -0.07051869481801987,\n",
       "    0.27887481451034546,\n",
       "    -0.09109526127576828,\n",
       "    0.08106348663568497,\n",
       "    0.027850249782204628,\n",
       "    -0.042570848017930984,\n",
       "    -0.09786312282085419,\n",
       "    -0.10078848898410797,\n",
       "    0.186377614736557,\n",
       "    -0.11699874699115753,\n",
       "    -0.11596950143575668,\n",
       "    -0.116889089345932,\n",
       "    -0.13346892595291138,\n",
       "    0.0693763718008995,\n",
       "    -0.08395470678806305,\n",
       "    0.34373903274536133,\n",
       "    0.2218932807445526,\n",
       "    -0.02293883077800274,\n",
       "    -0.08891086280345917,\n",
       "    0.028548872098326683,\n",
       "    -0.05207892134785652,\n",
       "    -0.08894001692533493],\n",
       "   [-0.1100042536854744,\n",
       "    0.016555296257138252,\n",
       "    -0.13019053637981415,\n",
       "    0.06126400828361511,\n",
       "    0.15299101173877716,\n",
       "    0.07118763774633408,\n",
       "    -0.11174561828374863,\n",
       "    -0.13055376708507538,\n",
       "    -0.09424969553947449,\n",
       "    -0.11392023414373398,\n",
       "    -0.13331060111522675,\n",
       "    0.0021694456227123737,\n",
       "    0.03216982260346413,\n",
       "    0.01976555772125721,\n",
       "    0.1097245141863823,\n",
       "    -0.1292896717786789,\n",
       "    0.019931556656956673,\n",
       "    -0.0637139156460762,\n",
       "    -0.005908499006181955,\n",
       "    -0.13318578898906708,\n",
       "    0.2896493971347809,\n",
       "    -0.11844773590564728,\n",
       "    -0.05685501918196678,\n",
       "    0.23761723935604095,\n",
       "    -0.04404647275805473,\n",
       "    -0.04268527030944824,\n",
       "    -0.011020655743777752,\n",
       "    -0.09071996808052063,\n",
       "    -0.137939915060997,\n",
       "    0.22297808527946472,\n",
       "    0.05379077047109604,\n",
       "    -0.10067107528448105,\n",
       "    -0.037503279745578766,\n",
       "    -0.10166209936141968,\n",
       "    -0.09626539796590805,\n",
       "    0.003870145883411169,\n",
       "    -0.10566018521785736,\n",
       "    -0.09480588138103485,\n",
       "    0.17001816630363464,\n",
       "    -0.06175900995731354,\n",
       "    -0.1049819141626358,\n",
       "    -0.12856562435626984,\n",
       "    -0.04625603184103966,\n",
       "    0.29346370697021484,\n",
       "    -0.09653184562921524,\n",
       "    0.0717993825674057,\n",
       "    -0.00034767776378430426,\n",
       "    -0.0332624725997448,\n",
       "    -0.08547186851501465,\n",
       "    -0.10078221559524536,\n",
       "    0.14343376457691193,\n",
       "    -0.10846246033906937,\n",
       "    -0.12856459617614746,\n",
       "    -0.1297990083694458,\n",
       "    -0.13936127722263336,\n",
       "    0.10756989568471909,\n",
       "    -0.09206078946590424,\n",
       "    0.3767235279083252,\n",
       "    0.25593888759613037,\n",
       "    -0.04540536552667618,\n",
       "    -0.09498279541730881,\n",
       "    0.04013841971755028,\n",
       "    -0.07145148515701294,\n",
       "    -0.1104644313454628],\n",
       "   [0.2825905382633209,\n",
       "    -0.058101240545511246,\n",
       "    -0.11941888928413391,\n",
       "    0.13062462210655212,\n",
       "    0.09270303696393967,\n",
       "    0.09960881620645523,\n",
       "    -0.07023017853498459,\n",
       "    -0.12447872012853622,\n",
       "    -0.09055596590042114,\n",
       "    -0.11800597608089447,\n",
       "    -0.12204017490148544,\n",
       "    -0.021051712334156036,\n",
       "    -0.02774689346551895,\n",
       "    -0.04754531756043434,\n",
       "    0.09342753142118454,\n",
       "    -0.11506029963493347,\n",
       "    -0.03979621082544327,\n",
       "    0.03222006931900978,\n",
       "    -0.009426751174032688,\n",
       "    -0.12209853529930115,\n",
       "    0.2116701602935791,\n",
       "    -0.07904398441314697,\n",
       "    0.24221809208393097,\n",
       "    0.10827689617872238,\n",
       "    -0.11113408952951431,\n",
       "    -0.08224562555551529,\n",
       "    0.08832000941038132,\n",
       "    0.07269459217786789,\n",
       "    -0.12043803930282593,\n",
       "    0.17076954245567322,\n",
       "    0.1904662549495697,\n",
       "    -0.06785392761230469,\n",
       "    -0.04478885233402252,\n",
       "    -0.11634758114814758,\n",
       "    -0.1093420684337616,\n",
       "    -0.02650279738008976,\n",
       "    -0.10639569163322449,\n",
       "    -0.0804750919342041,\n",
       "    0.22260263562202454,\n",
       "    0.028021149337291718,\n",
       "    -0.08700459450483322,\n",
       "    -0.12157778441905975,\n",
       "    0.019288379698991776,\n",
       "    0.23551452159881592,\n",
       "    -0.08934225142002106,\n",
       "    -0.032642386853694916,\n",
       "    0.03229232877492905,\n",
       "    -0.07935658097267151,\n",
       "    -0.10167703032493591,\n",
       "    -0.07944042980670929,\n",
       "    0.11114519834518433,\n",
       "    -0.1136864721775055,\n",
       "    -0.1139158383011818,\n",
       "    -0.11644820123910904,\n",
       "    -0.12691907584667206,\n",
       "    0.18487131595611572,\n",
       "    -0.04639141634106636,\n",
       "    0.3765617907047272,\n",
       "    0.2174980640411377,\n",
       "    -0.061864785850048065,\n",
       "    -0.08411216735839844,\n",
       "    0.056131817400455475,\n",
       "    0.005010073073208332,\n",
       "    -0.11501981317996979],\n",
       "   [0.2813085615634918,\n",
       "    -0.05785903334617615,\n",
       "    -0.11966587603092194,\n",
       "    0.13076628744602203,\n",
       "    0.09283002465963364,\n",
       "    0.1003819927573204,\n",
       "    -0.0702032744884491,\n",
       "    -0.12471486628055573,\n",
       "    -0.09059152007102966,\n",
       "    -0.11807051301002502,\n",
       "    -0.12228962779045105,\n",
       "    -0.020985910668969154,\n",
       "    -0.02751835063099861,\n",
       "    -0.04782094433903694,\n",
       "    0.09312165528535843,\n",
       "    -0.11507748812437057,\n",
       "    -0.03916972503066063,\n",
       "    0.032510653138160706,\n",
       "    -0.00966557301580906,\n",
       "    -0.1223428025841713,\n",
       "    0.21147148311138153,\n",
       "    -0.07924073189496994,\n",
       "    0.24123145639896393,\n",
       "    0.10829716920852661,\n",
       "    -0.11155220121145248,\n",
       "    -0.0822250172495842,\n",
       "    0.08794337511062622,\n",
       "    0.07341001182794571,\n",
       "    -0.12051066011190414,\n",
       "    0.1706792116165161,\n",
       "    0.1907738596200943,\n",
       "    -0.06807165592908859,\n",
       "    -0.044433776289224625,\n",
       "    -0.11653675884008408,\n",
       "    -0.109511598944664,\n",
       "    -0.0265603456646204,\n",
       "    -0.10641039907932281,\n",
       "    -0.08058348298072815,\n",
       "    0.22290870547294617,\n",
       "    0.02733602002263069,\n",
       "    -0.08704817295074463,\n",
       "    -0.12197931110858917,\n",
       "    0.019998589530587196,\n",
       "    0.23537588119506836,\n",
       "    -0.0893310159444809,\n",
       "    -0.03284676373004913,\n",
       "    0.03259863331913948,\n",
       "    -0.0798344686627388,\n",
       "    -0.10226242989301682,\n",
       "    -0.07971902936697006,\n",
       "    0.11115201562643051,\n",
       "    -0.11385508626699448,\n",
       "    -0.11432554572820663,\n",
       "    -0.1166655421257019,\n",
       "    -0.12711553275585175,\n",
       "    0.18479621410369873,\n",
       "    -0.046174854040145874,\n",
       "    0.3764558434486389,\n",
       "    0.21731418371200562,\n",
       "    -0.061862338334321976,\n",
       "    -0.08413586765527725,\n",
       "    0.05636506527662277,\n",
       "    0.005182737484574318,\n",
       "    -0.11520644277334213],\n",
       "   [0.27881649136543274,\n",
       "    -0.05781920999288559,\n",
       "    -0.120169997215271,\n",
       "    0.13160422444343567,\n",
       "    0.09251223504543304,\n",
       "    0.10238330066204071,\n",
       "    -0.06981974095106125,\n",
       "    -0.12520423531532288,\n",
       "    -0.09096423536539078,\n",
       "    -0.11824498325586319,\n",
       "    -0.12279751896858215,\n",
       "    -0.021442806348204613,\n",
       "    -0.027700280770659447,\n",
       "    -0.04791327565908432,\n",
       "    0.09157760441303253,\n",
       "    -0.11507629603147507,\n",
       "    -0.03767823427915573,\n",
       "    0.031930021941661835,\n",
       "    -0.010321368463337421,\n",
       "    -0.12280351668596268,\n",
       "    0.2117340862751007,\n",
       "    -0.0800296738743782,\n",
       "    0.23902621865272522,\n",
       "    0.10832983255386353,\n",
       "    -0.11224571615457535,\n",
       "    -0.08252078294754028,\n",
       "    0.08636582642793655,\n",
       "    0.07407237589359283,\n",
       "    -0.12063804268836975,\n",
       "    0.1710425317287445,\n",
       "    0.1905582845211029,\n",
       "    -0.06899966299533844,\n",
       "    -0.04452628642320633,\n",
       "    -0.11704671382904053,\n",
       "    -0.10999853909015656,\n",
       "    -0.02745230495929718,\n",
       "    -0.10637963563203812,\n",
       "    -0.08056411147117615,\n",
       "    0.2226560115814209,\n",
       "    0.025577757507562637,\n",
       "    -0.08695004135370255,\n",
       "    -0.12268900126218796,\n",
       "    0.02080521173775196,\n",
       "    0.23562180995941162,\n",
       "    -0.08911697566509247,\n",
       "    -0.03372960537672043,\n",
       "    0.03296539932489395,\n",
       "    -0.08038658648729324,\n",
       "    -0.10305123776197433,\n",
       "    -0.08064083009958267,\n",
       "    0.11089715361595154,\n",
       "    -0.11426881700754166,\n",
       "    -0.11503148823976517,\n",
       "    -0.11706463992595673,\n",
       "    -0.12752938270568848,\n",
       "    0.18407279253005981,\n",
       "    -0.04637015238404274,\n",
       "    0.3765825629234314,\n",
       "    0.21732264757156372,\n",
       "    -0.06212203577160835,\n",
       "    -0.08393038064241409,\n",
       "    0.057501912117004395,\n",
       "    0.005891395267099142,\n",
       "    -0.11552584916353226],\n",
       "   [0.27881649136543274,\n",
       "    -0.05781920999288559,\n",
       "    -0.120169997215271,\n",
       "    0.13160422444343567,\n",
       "    0.09251223504543304,\n",
       "    0.10238330066204071,\n",
       "    -0.06981974095106125,\n",
       "    -0.12520423531532288,\n",
       "    -0.09096423536539078,\n",
       "    -0.11824498325586319,\n",
       "    -0.12279751896858215,\n",
       "    -0.021442806348204613,\n",
       "    -0.027700280770659447,\n",
       "    -0.04791327565908432,\n",
       "    0.09157760441303253,\n",
       "    -0.11507629603147507,\n",
       "    -0.03767823427915573,\n",
       "    0.031930021941661835,\n",
       "    -0.010321368463337421,\n",
       "    -0.12280351668596268,\n",
       "    0.2117340862751007,\n",
       "    -0.0800296738743782,\n",
       "    0.23902621865272522,\n",
       "    0.10832983255386353,\n",
       "    -0.11224571615457535,\n",
       "    -0.08252078294754028,\n",
       "    0.08636582642793655,\n",
       "    0.07407237589359283,\n",
       "    -0.12063804268836975,\n",
       "    0.1710425317287445,\n",
       "    0.1905582845211029,\n",
       "    -0.06899966299533844,\n",
       "    -0.04452628642320633,\n",
       "    -0.11704671382904053,\n",
       "    -0.10999853909015656,\n",
       "    -0.02745230495929718,\n",
       "    -0.10637963563203812,\n",
       "    -0.08056411147117615,\n",
       "    0.2226560115814209,\n",
       "    0.025577757507562637,\n",
       "    -0.08695004135370255,\n",
       "    -0.12268900126218796,\n",
       "    0.02080521173775196,\n",
       "    0.23562180995941162,\n",
       "    -0.08911697566509247,\n",
       "    -0.03372960537672043,\n",
       "    0.03296539932489395,\n",
       "    -0.08038658648729324,\n",
       "    -0.10305123776197433,\n",
       "    -0.08064083009958267,\n",
       "    0.11089715361595154,\n",
       "    -0.11426881700754166,\n",
       "    -0.11503148823976517,\n",
       "    -0.11706463992595673,\n",
       "    -0.12752938270568848,\n",
       "    0.18407279253005981,\n",
       "    -0.04637015238404274,\n",
       "    0.3765825629234314,\n",
       "    0.21732264757156372,\n",
       "    -0.06212203577160835,\n",
       "    -0.08393038064241409,\n",
       "    0.057501912117004395,\n",
       "    0.005891395267099142,\n",
       "    -0.11552584916353226]],\n",
       "  'out': [[1.7989751100540161],\n",
       "   [1.7478467226028442],\n",
       "   [1.7381983995437622],\n",
       "   [1.729790449142456],\n",
       "   [0.907189130783081],\n",
       "   [0.978466808795929],\n",
       "   [1.0946292877197266],\n",
       "   [1.044223666191101],\n",
       "   [1.0400922298431396],\n",
       "   [1.0914539098739624]]}}"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "outputs['DSE_GraphSAGE']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_layerwise_features_rfn(inspection_output):\n",
    "    edge_indices = inspection_output['meta']['edge_indices']\n",
    "    input_layer = inspection_output['graphfusionlayer1']['X_node']\n",
    "    layer_1 = inspection_output['graphfusionlayer1']['Z_node']\n",
    "    layer_2 = inspection_output['graphfusionlayer2']['Z_node']\n",
    "    return {index: [l0, l1, l2]\n",
    "            for index, l0, l1, l2 in zip(edge_indices, input_layer, layer_1, layer_2)}\n",
    "\n",
    "def extract_layerwise_features_gat(inspection_output):\n",
    "    edge_indices = inspection_output['meta']['edge_indices']\n",
    "    input_layer = inspection_output['gatsequential0_gatlayer0']['X_node']\n",
    "    layer_1 = inspection_output['gatsequential0_gatlayer0']['aggregate']\n",
    "    layer_2 = inspection_output['gatsequential0_gatlayer1']['aggregate']\n",
    "    return {index: [l0, l1, l2]\n",
    "            for index, l0, l1, l2 in zip(edge_indices, input_layer, layer_1, layer_2)}\n",
    "\n",
    "def extract_layerwise_features_graphsage(inspection_output):\n",
    "    edge_indices = inspection_output['meta']['edge_indices']\n",
    "    input_layer = inspection_output['graphsagesequential0_graphsagemaxpool0']['X_node']\n",
    "    layer_1 = inspection_output['graphsagesequential0_graphsagemaxpool0']['out']\n",
    "    layer_2 = inspection_output['graphsagesequential0_graphsagemaxpool1']['out']\n",
    "    return {index: [l0, l1, l2]\n",
    "            for index, l0, l1, l2 in zip(edge_indices, input_layer, layer_1, layer_2)}\n",
    "    \n",
    "\n",
    "representations = {\n",
    "    rfn_model: extract_layerwise_features_rfn(outputs[rfn_model])\n",
    "    for rfn_model in models if 'RFN' in rfn_model\n",
    "}\n",
    "representations.update({\n",
    "    'DSE_GAT': extract_layerwise_features_gat(outputs['DSE_GAT']),\n",
    "    'DSE_GraphSAGE': extract_layerwise_features_graphsage(outputs['DSE_GraphSAGE'])\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAD8CAYAAACMwORRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzt3Xt8XGW97/HPbyaZJG3Sa9KWNm1TtBfagps2FDzIBgV3uWgrVaBsOeqWTbcX1LO9vATliCJs1L3Vgwc2WJUjskVakUK4KBxEoKcvCk0FoS1tKb23tPR+IZe5PeePlUkn00kySSZzWfm+X6++mJn1zJpnNeHbZ561nt8y5xwiIuIvgXx3QEREsk/hLiLiQwp3EREfUriLiPiQwl1ExIcU7iIiPqRwFxHxIYW7iIgPKdxFRHyoJF8fXF1d7erq6vL18SIiRWn16tX7nXM13bXLW7jX1dXR2NiYr48XESlKZrYtk3aalhER8SGFu4iIDyncRUR8SOEuIuJDCncRER9SuIuI+FDeLoUc0PauhVW/gq3L4dBWiIUhGILhdVB3Hpx1LYyeke9eikgRU7jn0sEt8PAi2Ps6RMPgYie2xcKwfyMceAv+9gCMOQMu/zmMmJS//opI0dK0TK6sWQZ3vx92rYZIc8dgT+Zi3vadjV77Ncty208R8QWN3HNhzTJ45PMQbc78PYmQf+Tz3vOZl/dP30TElzRy728Ht8CjPQz2ZNFm7/2Htma1WyLibwr3/vbwIm9+vS+iYW8/IiIZ0rRMf9qzxjt5mjS/ftfLYa7/YwsA6784mKnVQX79aph/etR7LWgwtsq4blaI/3l+mfcmF4O3X/OustFVNCKSgW5H7mZ2r5m9Y2ZrOtluZvYzM9tkZq+Z2azsd7NINd570qh9ydoIAfMeL10b7bDtk6eX8st55QyvML7zXCurdqVcTdN4b3/3WER8IpNpmV8DF3ex/RJgctufRcDdfe+WT2xd3mHUvvtYnBU7Ylw5o4SxVcaStZEOzaeMDPDhU0t4z3Dvx3K01Z3Y6GKwZXlOui0ixa/baRnn3AtmVtdFk/nAb5xzDlhpZsPM7BTn3NtZ6mPxSjkJ+vu1EeIOrpheSnWFceeqCOv2nQj/m59r5ebnWgGY+54gF9QFU/a3pb97LCI+kY0593HAjqTnO9teOynczWwR3uieCRMmZOGju1AIq0BjHadklq6LEgrCtOoATZEgd66KsGRNhEltI/VFs0pZcFopdzeGadgQ5fltMT40qaTT/YmIdCanJ1Sdc4uBxQD19fWum+a9U0irQIOh9kDecSTOiztiOGDGf77b3mTpuijfPDcEwOSRAea+t4S4czy6IcqfNkU7hnsw1D/9FBHfyUa47wLGJz2vbXst99Ysa7umPNz5ClA4eRXo/Lv7Z5HQ8DrvHxPg9+siOODGD4SYM86bbvnVKxEe3xhtn1t/dU+c374W4d5XvX8Q6oalnBIZrlIEIpKZbIR7A3C9mT0InA0cyct8eyGuAq07z/uW4GIsWRvBgH89J0TNYC+0wzF4fGOUH63wwvy3r0d44PUINYONRbNK+edZpSf2ZUGYdF52+ycivmXeedAuGpj9DrgAqAb2AjcDpQDOuXvMzIA78a6oaQL+yTnX7Z2v6+vrXdZukH1wizcCj/RyFShAaQV8YaU32s6WPWvgVxf1rV8JJRVw3Z91nbvIAGdmq51z9d21y+Rqmau72e6AL/agb9mXzVWg1z6dnT4BjJkJo0/3ioV1NU3UHQvCKWco2EUkY8W/QjVpFejWw3Em3XEcAANGDjI+fGqQxR+toDJkPLM5ynefa+Wvb8coL4Gza4P8n/kVjKkM9N8q0AWL+/6toiTk7UdEJEPFX1smzSrQM8cE+O2CCs6bEOR3a6LcvSrMM5ujzP2vJv62N8aNHyjj1g+V4xzsPZ40LdUfq0BHTPJO2JZU9O79JRXe+7M5XSQivlf8I/eUVaAANYONi04NsvVwnGXrvatRvvd8K3EHv/hoBQtneicqv3BWiLjLwSrQxInaTK7kSbCgN2Lvryt5RMTXij/c05TCffqtGKP+w5ueGVtlXD8nxI9f9J5f/N6OhxwwS9lfP60CnXk5jP07WPYv3vRPrJOQt6B3PfspZ3hTMRqxi0gvFH+4p1m1efa4ILd+qIzntka5bXmYuxvDpGZ4T/aXNSMmeSds9671pn+2LPf+MWlfPTvJu9yx/rM9m/cvhNW4IlJQij/ck1aBJlQPMi46tYRzxwe5bXmYJ9+MMvuUIMu3x3j6rShXzjhx/XjcuY6j91ysAh09Ay77cd/3U0ircUWkoBT/CdU00xa7j8V5cE2Erz/t1UivGxbg5vPLCBhc91gzt73Qyj2NYS57oInX98ZT9lck4ad7sopIF4p/5J60CjThlT1xrv5DM0PKvOqK//7hciYOC/CnTw7ie8+3cuvyVkJBb/pmdGXSqL1YVoEW4mpcESko3a5Q7S9ZW6E60FaBFupqXBHJiUxXqBb/tExiFagFu2/blWJZBap7sopIBop/WgYGzirQlHuydrciNxZ3jPvJcfa+61g4s4TffXyQtx/dk1XE94p/5A4DZxVomtW4kH5FLsDz22LsfdcRMK/6ZHOkn1fjikjB8Ee4g3eC8GN3e/PJmU7RWNBr/7EiWQWaZjUunFiRe9ZY77gT9eGXtt2j9X+cHeJ4GJ54M+mG3Lonq4iv+SfcwQvoz78ItfXeaLyzkLegt7223juxWAzBDmlX48KJFbnfera1fUVuLO74wxtRTh8V4JsfCBGwE2F/Yn+6J6uIX/ljzj2Zn1eBdrJ6Nt2K3HPHl7C/ybFwRglNEW/q5ok3o7wbdgwOWZf7E5Hi579wT/DjKtA0q3Eh/YrcnUe9qZk7V0W4c9WJEfvjG6Nc1VY4TfdkFfEvf03LZFuhrQLt5IRv6orccUMCLFsfZdIwY9lVFSy7qoL/utw72bwkeWqmWFbjikiP+Xfk3leFuAo0zWpcOHlF7semlvDI+ij/OLOUj007UUfntuWt/HFTlGOtjqrykuJYjSsivVL8K1T7Q6GuAh1oq3FF5CRZu4fqgJS0CvR42HHTs608tC7C/ibHhKEBvvr+EA+uifD8Nm8EPbgUTqsJ8NO55XxgQttfqe7JKiJ5pDn3VEmrQJ1zfOSBJu54Kcz0mgD/+5JyrphewqpdJ4J18UfKufn8Ml7dE+dfHm85sZ/kVaDZtGCxt5q2L4phNa6I9InCPVXSKtBnt8R4fluM6TUB/nTNIK6bHeK2C8v5xbzy9ubn1wX5h/eUUF5yYvFQO92TVUTyRNMyqZJWga5+2/vvh08t6XBDj+THU+98t/3x3ZeVddyX7skqInmikXuqpFWgmdyZ7w9XVrD0ExWMGmx897lWovGU0Xt/3pPVz6txRaRPNHJPlbRIaHZbrZZnNkc73I4vnnSF0d9PDFI9KMBDb0RYujbKxgNxptcE0+4v6/prNa6IFD2Fe6qkVaAfrAtyQV2Q57bGuPS3TXxieinbj8TZfexEuC97I0rMwf99K0ppAMZWBU7eX3/L1mpcEfENhXuq4XVeSQHAzHjs6kF8+8+tPPRGhGe3tDB+qPH195ex6aB379VFj7dQGoD3jAhwzwVlDCtPmczRKlARyYOMwt3MLgbuAILAL51zP0jZPgG4DxjW1uYG59yTWe5rbqSsAq0MGXdcUs4dl5R3aPb5szIYkRfLPVlFxHe6PaFqZkHgLuASYDpwtZlNT2l2E7DUOXcmsBD4z2x3NGfqP9v368gTgiFvfyIiOZbJ1TJzgE3Ouc3OuTDwIDA/pY0DhrQ9Hgrszl4Xc2yg3ZNVRHwpk3AfB+xIer6z7bVk3wWuMbOdwJPAl7LSu3zRKlARKXLZus79auDXzrla4FLgfjM7ad9mtsjMGs2scd++fVn66H6gVaAiUuQyCfddwPik57VtryW7FlgK4Jx7ESgHqlN35Jxb7Jyrd87V19TU9K7HuTIQ7skqIr6VSbivAiab2SQzC+GdMG1IabMduBDAzE7DC/cCHppnSKtARaRIdXsppHMuambXA0/hXeZ4r3NurZndAjQ65xqArwG/MLN/xTu5+hmXr0Lx2aZVoCJShHSzDhGRIpLpzTpUOExExIcU7iIiPqRwFxHxIYW7iIgPKdxFRHxI4S4i4kMKdxERH1K4i4j4kMJdRMSHFO4iIj6kcBcR8SGFu4iIDyncRUR8SOEuIuJDCncRER9SuIuI+JDCXUTEhxTuIiI+pHAXEfEhhbuIiA8p3EVEfEjhLiLiQwp3EREfUriLiPiQwl1ExIcU7iIiPqRwFxHxoYzC3cwuNrMNZrbJzG7opM2VZrbOzNaa2QPZ7aaIiPRESXcNzCwI3AV8GNgJrDKzBufcuqQ2k4EbgXOdc4fMbFR/dVhERLqXych9DrDJObfZORcGHgTmp7S5DrjLOXcIwDn3Tna7KSIiPZFJuI8DdiQ939n2WrIpwBQzW2FmK83s4mx1UEREeq7baZke7GcycAFQC7xgZqc75w4nNzKzRcAigAkTJmTpo0VEJFUmI/ddwPik57VtryXbCTQ45yLOuS3ARryw78A5t9g5V++cq6+pqeltn0VEpBuZhPsqYLKZTTKzELAQaEhp8wjeqB0zq8abptmcxX6KiEgPdBvuzrkocD3wFPAGsNQ5t9bMbjGzeW3NngIOmNk64C/AN5xzB/qr0yIi0jVzzuXlg+vr611jY2NePltEpFiZ2WrnXH137bRCVUTEhxTuIiI+pHAXEfEhhbuIiA8p3EVEfEjhLiLiQwp3EREfUriLiPiQwl1ExIcU7iIiPqRwFxHxIYW7iIgPKdxFRHxI4S4i4kMKdxERH1K4i4j4kMJdRMSHFO4iIj6kcBcR8SGFu4iIDyncRUR8SOEuIuJDCncRER9SuIuI+JDCXUTEhxTuIiI+pHAXEfEhhbuIiA9lFO5mdrGZbTCzTWZ2QxftPm5mzszqs9dFERHpqW7D3cyCwF3AJcB04Gozm56mXRXwFeClbHdSRER6JpOR+xxgk3Nus3MuDDwIzE/T7vvAD4GWLPZPRER6IZNwHwfsSHq+s+21dmY2CxjvnHuiqx2Z2SIzazSzxn379vW4syIikpk+n1A1swDwE+Br3bV1zi12ztU75+pramr6+tEiItKJTMJ9FzA+6Xlt22sJVcBM4Dkz2wqcAzTopKqISP5kEu6rgMlmNsnMQsBCoCGx0Tl3xDlX7Zyrc87VASuBec65xn7psYiIdKvbcHfORYHrgaeAN4Clzrm1ZnaLmc3r7w6KiEjPlWTSyDn3JPBkymvf6aTtBX3vloiI9IVWqIqI+JDCXUTEhxTuIiI+pHAXEfEhhbuIiA8p3EVEfEjhLiLiQwp3EREfUriLiPiQwl1ExIcU7iIiPqRwFxHxIYW7iIgPKdxFRHxI4S4i4kMKdxERH1K4i4j4kMJdRMSHFO4iIj6kcBcR8SGFu4iIDyncRUR8SOEuIuJDCncRER9SuIuI+JDCXUTEhxTuIiI+lFG4m9nFZrbBzDaZ2Q1ptn/VzNaZ2Wtm9mczm5j9roqISKa6DXczCwJ3AZcA04GrzWx6SrNXgHrn3BnAQ8CPst1RERHJXEkGbeYAm5xzmwHM7EFgPrAu0cA595ek9iuBa7LZSRGRfHjjeDP37drPisPH2docJuIcpWbUVYQ4d1glnx5XzWmVFfnuZlqZhPs4YEfS853A2V20vxb4Y7oNZrYIWAQwYcKEDLsoIpJb25pb+eK6baw93kw47oglbYs4x5tNrWxuamXJnoPMrBzEndMnMLGiLG/9TSerJ1TN7BqgHvj3dNudc4udc/XOufqamppsfrSISFY07D3EBS+v55WjTTSnBHuyGNAcd/z16Ltc8PJ6GvYeymU3u5XJyH0XMD7peW3bax2Y2UXAt4HznXOt2emeiEjuNOw9xJfXb6cl7jJ+TyLkv7x+OwDzRg/vp971TCYj91XAZDObZGYhYCHQkNzAzM4Efg7Mc869k/1uioj0r23NrXylh8GerCXu+Mr67WxrLoyxbbcjd+dc1MyuB54CgsC9zrm1ZnYL0Oica8CbhqkEfm9mANudc/P6sd8iIln1xXXbCLcFe2zPbvb/42UdttvgSqq++A2O/uhm74XycoLVoyn7b+dT+ZnPYeUVhOOO69dt57HZk3Pd/ZNkMi2Dc+5J4MmU176T9PiiLPdLRCRn1h1vZu3x5pPm10veO43BCz/d9qQU1/QuAOUXXUrpzL+j5c9/pGnpb4i+uZ5h/3EPMTNeP97EG8eb834VjVaoisiA95td+9tH7ckCw4YTmn2292fWnPbXS94zlUHzrmD4T35BcMIkwq+8TOSVVQBE4o77du/PWd87k9HIXaTYbTy0kaUblvLynpfZeWwnkXiE0kAptVW1zBkzhyunXsmU4VPy3U3JkxWHj6e9Kibc+CL7Lv8QAKXvm03F3I6zzRYMEqo/h+btW4hsXEdo1hxiwIpDx/u/091QuIuv7Ti2gxuX38iGgxsIx8LEibdvi8QjbDmyhe1Ht/PopkeZNmIa/3bevzG+anwXexQ/2tocTvt66WmnM/izXwAgUDWE6OZNJzdyiRG/tb+0rZP95ZKmZcS3ntryFAseXcDr+1+nJdbSIdiTxVyMllgLr+1/jQWPLuCpLU/luKeSbxGX/goZGzqMstnnUDb7HEqnpFZdAReLEf7rSwCUTjmt/fVwJ/vLJY3cxZee2vIUN624iZZYS8bvibs4LbEWblpxEwBzJ83tr+5JgSk16zTg04m+tYGmxx6i5dk/Edu2hdCZcyg986z27SGzLt6dGwp38Z0dx3b0ONiTJQJ+RvUMaqtqs9y7ganQa7TUVYR4synz69NbnnmSluXPEhw1hkELP0PlpxZhSYE+sSLUH93sEXN5+vpQX1/vGhsb8/LZ4m/XPHmNNxXzTgsbv7ERACsxgkOCDJ4ymNEfH02oJsSGr20gciACQKAiQPmEcsZ+aizl48oJWIAzqs/g/kvvz+ehFL2uarQkBIFQwPJao+WGDTu4f/eBTksN9EQQ+O/jRvKDKf1z7sbMVjvn6rtrpzl38ZUNBzew4eAG4u7E/Hr5xHLGfnosladVcmTlETbfupno0SjghX7t52oZeeFImjY0sWfJHsCboll/cD0bD23My3H4QTHVaPnUuGpCgexMpZQGjE+Prc7KvvpC4S6+8vuNvycc63ilQumwUoafN5za62oZfv5wokeiHHjmAAAWNCpnVDJ4xmAA4i0dr6ZZumFp7jrvI4kaLV2FeqrkGi25DvjplRXMqKwg2Mf9BIHTKwflfQETaM5dfOblPS93elUMQNUZVRx6/hDNW5sBiLfGWf+l9d7GAIxeMLq9bczFWLVnVb/2N9sKYW47WzVa3jdkUE6naO6aPpELXl5Pcy/7Dd700p3TC6OcuUbu4is7j+3scnvqOSYrNeq+Uce4fx6HlRh7l+3tsH3HsR0Ug23NrXxk9UYuXb2R+3cf4M2m1varPxL1x+/ffYBLV2/ko6vf7NfiVsk1WnorUaMllyZWlHHHtAmU93J6pjxg3DGtcOq6a+QuvhKJR7rcfnyNt3Kwoq6C1l2tWMCblgE4+OxBmjY0EW+NEygLZLS/QtCw9xBfWb+90xOWCalz23dMm5D18rTJNVp6W3wr0dd81GhJ/H1k8veZkDgh3B9/n32hcBdfKQ2UnhTIkcMRDi0/xLsb3uXwisOUDC1h5IUjObziMC7mOLzyMNHDUVq2tRAcEmwP9sT+Clmh1R9PV6Olp8W3EpcUJmq09NdVJ52ZN3o47xsyiOvXbef1401EurjKpzRgnF6gd2JSuIuv1FbVsuXIlg6vtWxrYfd9uwkOCTL0nKGMXjCakqHer76LOnbesxMrNcpqyxhz1ZgO7y3kUgSFOLedrkZLovgWAMESWv+fd8vlRPGtissWcODaK9qLbyUKdOWzRsvEijIemz3ZO4exez8rDh1nW3OYsHOEzJhYEeLc4ZV8emxx30NVpGjMGTOH7Ue3E3MxQjUhZv56Zqdtp/54apf7ClqQs8ac1WWbfOq0/nhpyAvUM2ZR+dkvEjxlHPuuvpT43rc7vH/E4gcJvndqVuuPp6vR0pviWwn5rtFyWmXFSd8c2ovQrXuZT75UuEXoFO7iK1dMuYJHNz1KLNb35SilgVKunHplFnqVfV3VHx+04GrCr66i5enHCb+yipG/WOJtLA0x9Jvfa28bHDM263Pb6Zbw97b4FhRGjZaEYitCp6tlxFemjpjK1BFTCVjffrUDFmDaiGkFMQJLp9P649U1VFw8j6E3fJ+KyxYQP7ifpkceBNpGyIna5LPPJlBZBWS3/nhpmpoqvS2+BYVRowWKswidRu7iO7efdzsLHl3Q69oyAKFAiNvPuz2LvcquzuqPJwvNOZfmJx4msmEdAK6luX16BGD0s68A2Z3bTlejJb5/Hy3P/qn9uYt6q4O7K74FhVGjpViL0CncxXfGV43n1nNv7XXxsPJgObeee2tBFw3rrP54B4kpjcToN1TGsNv+V9qm2ZrbPndYJZubWjv8wxPdtJ4jt97Y/rzyC18Hui++FQTOHV6ZlX71VjEXoVO4iy8lRko3rbiJcDzcodZMZwIWIBQIceu5txZ8ud9MytOGG18EvKmO6Na3sECAstnnpG+bpbntT42rZsmegzTHHcExY9u/HaQa/IlPdruvQqjRcuPyGwnHw4T3hduL0GEQrAxSOaOSsZ8Zy9v3v83hFYfBIFAeoGxMGcP/fjgjPjgCgHA8zI3Lb8x5ETqFu/jW3ElzmV49nW8t/xbrD64nEo8QcydPZgQtSGmglGkjpnH7ebcX9Ig9obP64/H9+2j+UwPhv62m5enHCIyopmL+VTQ//TguFuswPVJ6+iyCNaOA7M1tJ2q0vHK0qU8VFguhRktnReiqL6nm6KqjHFl5hPIJ5e3bRi0YRaAkwIFnDrD7vt1Ej0YZNX9UhyJ0uTyHo3AXXxtfNZ77L72//fK1VXtWsePYjvbL18ZXjeesMWcxe8IneP7YYK5ed4ytzX8ruHrjqTqrPx7dtJ6jP72VwLARlF94iXcp5IiR3sZIuMP0yNBbftIe7tmc2/ZLjZZ0RehKqkqonF5JZH+Eo6uPEm8+EfxVM6uomFTBkPohvHnjm+x7Yh/VF1cTKAu0F6G76ZybctZ/hbsMCFOGT0n7P1ai3viv3mwmHG/pMNpM1GTZ3NTKkj0H81pvPFXq3HZXUyAANb97stNt2Z7bTtRo6enK2YRCqdGSrgjd8TXHWf9lr9BcybASRl40kj1L93RoE6oJUXZKGS07WmjZ1cKgUwflpQidLoWUAauY6o2nKvT64/NGD+dn0yZQEbCMy+gGgYqA8bMCqdGSrghdxakV1H2jjpqP1hA9HOXAswfSvjfdTZByXYRO4S4DUrHVG09VDPXH540eznNzpjFryGDKuwj5IN5ofdaQwTw3Z1pBBDukLxpXUlVC5YxKaj5aA8Dx106+hDS8P0x4TxgLGeXjTszJ57oInaZlZMApxJosvVEMc9vFXKOlsyJ0h1cepmljk9em+kRhuWNrjvHuhnc58OcDuKhj1OWj8lqETuEuA04h1mTpjWKa205Xo6XQdVaEbuc9OwlUBKicWcmYq8bwzrJ3AHjn4XfaL4WsuayGEReM6PDeXJciyCjczexi4A68b1C/dM79IGV7GfAbYDZwALjKObc1u10V6btCrcnSW36qP15oMi1CV3tdLbXXdX35bD6K0HU7525mQeAu4BJgOnC1maUWiLgWOOScey/wU+CH2e6oSDYUak2Wvij2ue1CdcWUK7I2lZKPInSZjNznAJucc5sBzOxBYD6wLqnNfOC7bY8fAu40M3PpThmL5FGh1mTpq2Ke2y5UiSJ0r+9/PaMVzp3JVxG6TMJ9HJB8Dc9O4OzO2jjnomZ2BBgJ5H9YI5KkUGuyZEsxzm0XsmIuQpfTSyHNbJGZNZpZ4759+3L50SJAz2uyAO01WRJ/OrTVl1NfSxShKw+Wd984jXwWocsk3HcByUOB2rbX0rYxsxJgKN6J1Q6cc4udc/XOufqampre9VikD9LVG4cTNVmO/PBmmp94uL0mS3cKpd649J+5k+a2B3ym9wkIWKA92PNVhC6Tnq4CJpvZJDMLAQuBhpQ2DUDbHXD5BPCs5tulENV1UkMlUZMl/NeXKL/wEkbced+JmixdKIR649L/5k6ay8PzH+aM6jMoD5YTtPSnrYMWpDxYzhnVZ7Bs/rK8Vhftds69bQ79euApvBPu9zrn1prZLUCjc64B+BVwv5ltAg7i/QMgUnAKuSaLFLZMi9AVyj1ULV8D7Pr6etfY2JiXz5aBa93xZi5bvbFPqzoTygPGH2dP0dUnklNmtto5V99dO9WWkQGlGGqyiGSDwl0GnLumT+xzRcVCqDcu0hWFuww4iZos5b0M+EKpNy7SFRUOkwFJNVnE7zRylwFLNVnEzzRylwFNNVnErxTuIqgmi/iPpmVERHxI4S4i4kMKdxERH1K4i4j4kMJdRMSHFO4iIj6Ut6qQZrYP2JbDj6zG37f90/EVLz8fG+j4sm2ic67bux3lLdxzzcwaMymTWax0fMXLz8cGOr580bSMiIgPKdxFRHxoIIX74nx3oJ/p+IqXn48NdHx5MWDm3EVEBpKBNHIXERkwfBfuZnaxmW0ws01mdkOa7WVmtqRt+0tmVpf7XvZOBsf2VTNbZ2avmdmfzWxiPvrZW90dX1K7j5uZM7OCu0KhK5kcn5ld2fYzXGtmD+S6j32Rwe/nBDP7i5m90vY7emk++tkbZnavmb1jZms62W5m9rO2Y3/NzGbluo8ncc755g/efRXeAk4FQsDfgOkpbb4A3NP2eCGwJN/9zuKxfRAY1Pb488VybJkeX1u7KuAFYCVQn+9+Z/nnNxl4BRje9nxUvvud5eNbDHy+7fF0YGu++92D4/t7YBawppPtlwJ/BAw4B3gp333228h9DrDJObfZORcGHgTmp7SZD9zX9vgh4EIz69vdknOj22Nzzv3FOdfU9nQlUJvjPvZFJj87gO8DPwRactm5LMjk+K4D7nLOHQJwzr2T4z72RSbH54DBxbC+AAACRUlEQVQhbY+HArtz2L8+cc69ABzsosl84DfOsxIYZman5KZ36fkt3McBO5Ke72x7LW0b51wUOAKMzEnv+iaTY0t2Ld5Iolh0e3xtX3XHO+eeyGXHsiSTn98UYIqZrTCzlWZ2cc5613eZHN93gWvMbCfwJPCl3HQtJ3r6/2e/052YfMjMrgHqgfPz3ZdsMbMA8BPgM3nuSn8qwZuauQDvW9cLZna6c+5wXnuVPVcDv3bO/djM3g/cb2YznXPxfHfMj/w2ct8FJN8rrbbttbRtzKwE7+vhgZz0rm8yOTbM7CLg28A851xrjvqWDd0dXxUwE3jOzLbizWs2FNFJ1Ux+fjuBBudcxDm3BdiIF/bFIJPjuxZYCuCcexEox6vL4gcZ/f+ZS34L91XAZDObZGYhvBOmDSltGoBPtz3+BPCsazsjUuC6PTYzOxP4OV6wF9N8LXRzfM65I865audcnXOuDu+cwjznXGN+uttjmfxuPoI3asfMqvGmaTbnspN9kMnxbQcuBDCz0/DCfV9Oe9l/GoBPtV01cw5wxDn3dl57lO8zuv1wVvtSvBHPW8C32167BS8IwPuF+j2wCXgZODXffc7isT0D7AVebfvTkO8+Z/P4Uto+RxFdLZPhz8/wpp7WAa8DC/Pd5ywf33RgBd6VNK8C/5DvPvfg2H4HvA1E8L5hXQt8Dvhc0s/urrZjf70Qfje1QlVExIf8Ni0jIiIo3EVEfEnhLiLiQwp3EREfUriLiPiQwl1ExIcU7iIiPqRwFxHxof8P8m0M8a16MnQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.manifold import TSNE\n",
    "from sklearn.preprocessing import MinMaxScaler\n",
    "\n",
    "def make_tsne_representation(representations, model):\n",
    "    tsne_representation = {\n",
    "        edge: []\n",
    "        for edge in representations[model].keys()}\n",
    "\n",
    "    for layer in range(3):\n",
    "        tsne = TSNE(2, perplexity=3.5, early_exaggeration=3, verbose=False, n_iter=2000)\n",
    "        edges, X = zip(*[\n",
    "            (edge, representation[layer])\n",
    "            for edge, representation in representations[model].items()])\n",
    "        X_tsne = tsne.fit_transform(X)\n",
    "        scaler = MinMaxScaler()\n",
    "        X_tsne = scaler.fit_transform(X_tsne)\n",
    "\n",
    "        for edge, x in zip(edges, X_tsne):\n",
    "            tsne_representation[edge].append(x)\n",
    "\n",
    "    return tsne_representation\n",
    "\n",
    "tsne_representations = {\n",
    "    model: make_tsne_representation(representations, model)\n",
    "    for model in models\n",
    "}\n",
    "\n",
    "def scale_tsne_representations(tsne_representations):\n",
    "    X = []\n",
    "    for model, representation in tsne_representations.items():\n",
    "        for edge, layers in representation.items():\n",
    "            for layer in layers:\n",
    "                X.append(layer)\n",
    "    scaler = MinMaxScaler()\n",
    "    scaler.fit(X)\n",
    "    for model, representation in tsne_representations.items():\n",
    "        for edge, layers in representation.items():\n",
    "            for layer_idx in range(3):\n",
    "                layers[layer_idx] = scaler.transform([layers[layer_idx]])[0]\n",
    "    return tsne_representations\n",
    "                \n",
    "    \n",
    "#tsne_representations = scale_tsne_representations(tsne_representations)\n",
    "def plot_model_layer(tsne_representations, model, layer, title=None, save=''):\n",
    "    for edges, color in edge_groupings:\n",
    "        x, y = zip(*[\n",
    "            tsne_representations[model][edge_label_to_edge_idx_map[edge]][layer]\n",
    "            for edge in edges])\n",
    "\n",
    "        if not title:\n",
    "            title = f'{model} - Layer {layer}'\n",
    "        plt.scatter(x, y, marker='o', color=color, s=400)\n",
    "\n",
    "        for edge, x_, y_ in zip(edges, x, y):\n",
    "            plt.annotate(\n",
    "                edge,\n",
    "                (x_, y_),\n",
    "                weight='bold',\n",
    "                ha='center', va='center'\n",
    "            )\n",
    "\n",
    "    #plt.title(title)\n",
    "    plt.ylim((-0.1, 1.1))\n",
    "    plt.xlim((-0.1, 1.1))\n",
    "    if save:\n",
    "        plt.savefig(save)\n",
    "    plt.show()\n",
    "\n",
    "plot_model_layer(tsne_representations, 'DSE_GraphSAGE', 0, title='Input', save='aggregation_input.png')\n",
    "for model in ['DSE_RFN-AA-I', 'DSE_GAT', 'DSE_GraphSAGE']:  #models:\n",
    "    for layer in range(1, 2):\n",
    "        plot_model_layer(tsne_representations, model, layer, save=f'aggregegation_{model}.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "rne",
   "language": "python",
   "name": "rne"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> illustrations/path_analysis/make_path_plot.py <==
from matplotlib import pyplot as plt, rc
import pandas as pd
data = pd.read_csv('path2.csv')
print(data)

rc('font', size=14)
rc('font', family='serif', serif='Computer Modern, Roman')
ax = plt.gca()
xticks = data['Distance']
xticklabels = data['Segment']
ax.set_xticks(xticks)
ax.set_xticklabels(xticklabels)

algorithm_display_info = [
    ('Ground Truth', 'black', 'o'),
    ('RFN', 'C0', 's'),
    ('GAT', 'C1', 'p'),
    ('GraphSAGE', 'C2', '*')
]

for name, color, marker in algorithm_display_info:
    if name == 'RFN':
        legend_name = 'RFN-AA-I'
    else:
        legend_name = name
    plt.plot(data['Distance'], data[name],
             color=color, marker=marker,
             label=legend_name)
plt.legend()
plt.ylabel('Driving Speed (kmh)')
plt.xlabel('Road Segment')
plt.savefig('path_plot.pgf')
#plt.show()

